Text Indexing for Long Patterns using Locally Consistent Anchors

In many real-world database systems, a large fraction of the data is represented by strings: sequences of letters over some alphabet. This is because strings can easily encode data arising from different sources. It is often crucial to represent such string datasets in a compact form but also to simultaneously enable fast pattern matching queries. This is the classic text indexing problem. The four absolute measures anyone should pay attention to when designing or implementing a text index are: (i) index space; (ii) query time; (iii) construction space; and (iv) construction time. Unfortunately, however, most (if not all) widely-used indexes (e.g., suffix tree, suffix array, or their compressed counterparts) are not optimized for all four measures simultaneously, as it is difficult to have the best of all four worlds. Here, we take an important step in this direction by showing that text indexing with sampling based on locally consistent anchors (lc-anchors) offers remarkably good performance in all four measures, when we have at hand a lower bound $\ell$ on the length of the queried patterns -- which is arguably a quite reasonable assumption in practical applications. Our index offers average-case guarantees. In our experiments using real benchmark datasets, we show that it compares favorably based on the four measures to all classic indexes: (compressed) suffix tree; (compressed) suffix array; and the FM-index. Notably, we also present a counterpart of our index with worst-case guarantees based on the lc-anchors notion of partitioning sets. To the best of our knowledge, this is the first index achieving the best of all worlds in the regime where we have at hand a lower bound $\ell$ on the length of the queried patterns.

==> G38_Graphs/anchors_dna.py <==
import matplotlib.pyplot as plt
import math

ell = [6,8,10,12,14]


bdaindex = [ 15.7224536,4.0641660, 0.8109117, 0.1950099, 0.0447383 ]
rbdaindex =  [10.6210338, 2.5372463, 0.6206176, 0.1559598, 0.0391015 ]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, bdaindex , label = "rBDA-compute" , marker = 'D', color='C1',  markersize=15)
plt.plot(ell, rbdaindex, label="rrBDA-compute",  marker='o',  color='C3', markersize=15)

plt.xticks([6,8,10,12,14], fontsize=50)
plt.yticks( fontsize=50)

#plt.gcf().axes[0].yaxis.get_major_formatter().set_scientific(False)

#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

plt.legend(loc="upper right", fontsize=40, frameon=False)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('Number of anchors [$\mathregular{10^7}$]', fontsize=50)
plt.savefig("hg38_anchors.png")


==> G38_Graphs/pattern_dna.py <==
import matplotlib.pyplot as plt
import math


ell = [6,8,10,12,14]


rbda = [math.log(((39.362*1000000000)/500000),2), math.log(((34.685*1000000000)/500000),2), math.log(((43.555*1000000000)/500000),2), math.log(((92.108*1000000000)/500000),2), math.log((( 314.022*1000000000)/500000),2)]

fm = [math.log(((318.677*1000000000)/500000),2), math.log(((383.458*1000000000)/500000),2), math.log(((1400.943*1000000000)/500000),2), math.log(((5731.990*1000000000)/500000),2), math.log(((22648.887*1000000000)/500000),2)]

rindex = [math.log(((38471*1000000)/500000),2), math.log(((124484*1000000)/500000),2), math.log(((459546*1000000)/500000),2), math.log(((1772545*1000000)/500000),2), math.log(((7324776*1000000)/500000),2)]

bda = [math.log(((41.868*1000000000)/500000),2), math.log(((38.849*1000000000)/500000),2), math.log(((52.471*1000000000)/500000),2), math.log(((126.508*1000000000)/500000),2), math.log(((432.081 *1000000000)/500000),2)]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, fm, label="FM-index", marker  = 'p', color = 'C2', markersize = 15)

plt.plot(ell, bda, label="rBDA-index II",   marker = 'D', color = 'C1', markersize = 15)

plt.plot(ell, rbda, label ="rrBDA-index II", marker = 'v', color = 'C3', markersize = 15)

plt.plot(ell, rindex, label="r-index", marker = '^', color = 'C6', markersize = 15)

#for p in range(2, 7):
#    plt.remove(p)

#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=17)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

plt.xticks([6,8,10,12,14], fontsize=50)
plt.yticks(fontsize=50)

plt.legend(loc="upper left", fontsize=40, frameon=False)

plt.xlabel('log |P|', fontsize=50)
plt.ylabel('log average time [ns]', fontsize=50)
plt.savefig("hg38_pattern.png")


==> G38_Graphs/size_index_dna.py <==
import matplotlib.pyplot as plt
import math


ell = [6,8,10,12,14]


rbda = [math.log(2995.127,2), math.log(713.807,2), math.log(173.902,2), math.log(43.330,2), math.log(10.72,2)]

fm = [math.log(1170,2), math.log(1170,2), math.log(1170,2), math.log(1170,2), math.log(1170,2)]
rindex = [math.log(16355,2), math.log(16355,2), math.log(16355,2), math.log(16355,2), math.log(16355,2)]

bda = [math.log(4435.075807,2), math.log(1142.729006,2), math.log(227.812185,2), math.log(54.672702,2), math.log(12.475791,2)]


plt.figure(figsize=(16.5,14.5))


plt.plot(ell, fm, label="FM-index", marker  = 'p', color = 'C2', markersize = 15)
plt.plot(ell, bda, label="rBDA-index II",   marker = 'D', color = 'C1', markersize = 15)
plt.plot(ell, rbda, label ="rrBDA-index II", marker = 'v', color = 'C3', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', color = 'C6', markersize = 15)

plt.xticks([6,8,10,12,14], fontsize=50)
plt.yticks( fontsize=50)

leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=14)
leg.get_frame().set_edgecolor('black')
leg.get_frame().set_linewidth(1)

plt.legend(loc="lower left", fontsize=40, frameon=False)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log size [MB]', fontsize=50)
plt.savefig("hg38_size.png")


==> G38_Graphs/space_index_dna.py <==
import matplotlib.pyplot as plt
import math


ell = [6,8,10,12,14]


rbda_ext = [math.log(18432.124,2), math.log(16384.064,2), math.log(14338.576,2), math.log(12290.576,2), math.log(10242.568,2)]
rbda_int = [math.log(19569.944,2), math.log(7317.604,2), math.log(4214.948,2), math.log(3407.200,2), math.log(3149.280,2)]

bda = [math.log(18432.128,2), math.log(16384.080,2), math.log(14338.580,2), math.log(12290.576,2), math.log(10242.568,2)]


fm = [math.log(27572.180,2), math.log(27572.180,2), math.log(27572.180,2), math.log(27572.180,2), math.log(27572.180,2)]
rindex = [math.log(91565.316,2), math.log(91565.316,2), math.log(91565.316,2), math.log(91565.316,2), math.log(91565.316,2)]


plt.figure(figsize=(16.5,14.5))

plt.plot(ell, fm, label="FM-index", marker  = 'p', color = 'C2', markersize = 15)
plt.plot(ell, bda, label="rBDA-index II",   marker = 'D', color='C1', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index II (int)",  color = 'C3', marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index II (ext)",  color = 'C4', marker = '^', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', color = 'C6', markersize = 15)

plt.xticks([6,8,10,12,14], fontsize=50)
plt.yticks( [9,11,13,15,17], fontsize=50)

#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=14)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

plt.legend(loc="lower left", fontsize=40, frameon=False)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log space [MB]', fontsize=50)
plt.savefig("hg38_space.png")


==> G38_Graphs/time_index_dna.py <==
import matplotlib.pyplot as plt
import math

ell = [6,8,10,12,14]


rbda_int = [math.log(2305.771,2), math.log(902.182,2), math.log(593.744,2), math.log(512.598,2), math.log(490.938,2)]
rbda_ext = [math.log(3990.430,2), math.log(3691.431,2), math.log(3879.262,2), math.log(3674.619,2), math.log(3388.914,2)]

bda = [math.log(4293.347,2), math.log(3788.858,2), math.log(4073.216,2), math.log(3930.538,2), math.log(3546.054,2)]


fm = [math.log(591.805,2), math.log(591.805,2), math.log(591.805,2), math.log(591.805,2), math.log(591.805,2)]
rindex = [math.log(2628,2), math.log(2628,2), math.log(2628,2), math.log(2628,2), math.log(2628,2)]



plt.figure(figsize=(16.5,14.5))

plt.plot(ell, fm, label="FM-index", marker  = 'p', color = 'C2', markersize = 15)
plt.plot(ell, bda, label="rBDA-index II",   marker = 'D', color = 'C1', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index II (int)",  color = 'C3', marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index II (ext)",  color = 'C4', marker = '^', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', color = 'C6', markersize = 15)
plt.xticks([6,8,10,12,14], fontsize=50)
plt.yticks([9,10,11,12], fontsize=50)

#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=14)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

plt.legend(loc="center right", fontsize=40, frameon=False)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log time [s]', fontsize=50)
plt.savefig("hg38_time.png")


==> Index_Graphs/size_index_dna.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]

heuristic = [math.log(484,2), math.log(237,2), math.log(121,2), math.log(63,2), math.log(34,2), math.log(19.8,2)]
grid = [math.log(613.5,2), math.log(299.5,2), math.log(153.1,2), math.log(79.2,2), math.log(43.5,2), math.log(24.7,2)]
sa =  [ math.log(1708,2), math.log(1708,2), math.log(1708,2), math.log(1708,2), math.log(1708,2), math.log(1708,2)]
csa = [ math.log(1037,2), math.log(1037,2), math.log(1037,2), math.log(1037,2), math.log(1037,2), math.log(1037,2)]
fm = [ math.log(50,2), math.log(50,2), math.log(50,2), math.log(50,2), math.log(50,2), math.log(50,2)]
cst = [ math.log(390,2), math.log(390,2), math.log(390,2), math.log(390,2), math.log(390,2), math.log(390,2)]

rindex = [ math.log(1088,2), math.log(1088,2), math.log(1088,2), math.log(1088,2), math.log(1088,2), math.log(1088,2)]

rbda = [ math.log(383.316326,2), math.log(180.898668,2), math.log(87.878152,2),  math.log(42.781090,2), math.log(21.139878,2), math.log(10.398587,2)]


plt.figure(figsize=(16.5,14.5))
plt.figure(figsize=(46.5,31.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda, label ="rrBDA-index II", marker = 'v', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15, color="C5")

plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15, color="C6")


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([2,4,6,8,10,12], fontsize=50)

leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=20, fontsize=30)
leg.get_frame().set_edgecolor('black')
leg.get_frame().set_linewidth(1)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log size [MB]', fontsize=50)
plt.savefig("legend.png")


==> Index_Graphs/size_index_english.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]
heuristic = [ math.log(300,2), math.log(139,2), math.log(68,2), math.log(35.8,2), math.log(18.8,2), math.log(9.8,2)]
grid = [math.log(374.8,2), math.log(173,2), math.log(84.8,2), math.log(44.4,2), math.log(23.3,2), math.log(12.1,2)]
sa =  [math.log(1675,2), math.log(1675,2), math.log(1675,2), math.log(1675,2), math.log(1675,2), math.log(1675,2)]
csa = [ math.log(1004,2), math.log(1004,2), math.log(1004,2), math.log(1004,2), math.log(1004,2), math.log(1004,2)]
fm = [math.log(55,2), math.log(55,2), math.log(55,2), math.log(55,2), math.log(55,2), math.log(55,2)]
cst = [ math.log(536,2), math.log(536,2), math.log(536,2), math.log(536,2), math.log(536,2), math.log(536,2)]

rindex = [ math.log(651,2), math.log(651,2), math.log(651,2), math.log(651,2), math.log(651,2), math.log(651,2)]

rbda = [ math.log(344.230838,2), math.log(170.239917,2), math.log(83.803760,2),  math.log(42.097459,2), math.log(21.021914,2), math.log(10.524148,2)]




plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda, label ="rBDA-index", marker = 'v', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15, color="C5")

plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15, color="C6")


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([2,4,6,8,10,12], fontsize=50)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log size [MB]', fontsize=50)
plt.savefig("size_index_english.png")


==> Index_Graphs/size_index_proteins.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]
heuristic = [ math.log(390,2), math.log(187,2), math.log(92,2), math.log(45.6,2), math.log(23.6,2), math.log(13,2)]
grid = [ math.log(492,2), math.log(235.9,2), math.log(116,2), math.log(57,2), math.log(29.5,2), math.log(16,2)]
sa =  [ math.log(1702,2), math.log(1702,2), math.log(1702,2), math.log(1702,2), math.log(1702,2), math.log(1702,2)]
csa = [ math.log(1064,2), math.log(1064,2), math.log(1064,2), math.log(1064,2), math.log(1064,2), math.log(1064,2)]
fm = [ math.log(100,2), math.log(100,2), math.log(100,2), math.log(100,2), math.log(100,2), math.log(100,2)]
cst = [ math.log(513,2), math.log(513,2), math.log(513,2), math.log(513,2), math.log(513,2), math.log(513,2)]
rindex = [ math.log(966,2), math.log(966,2), math.log(966,2), math.log(966,2), math.log(966,2), math.log(966,2)]



rbda = [ math.log(360.845274,2), math.log(174.869938,2), math.log(85.028124,2),  math.log(41.389047,2), math.log(21.095893,2), math.log(11.488414,2)]


plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda, label ="rBDA-index", marker = 'v', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15, color="C5")

plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15, color="C6")

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([2,4,6,8,10,12], fontsize=50)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log size [MB]', fontsize=50)
plt.savefig("size_index_proteins.png")


==> Index_Graphs/size_index_sources.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]
heuristic = [ math.log(335,2), math.log(167.6,2), math.log(91.7,2), math.log(53.9,2), math.log(33,2), math.log(21,2)]
grid = [ math.log(412.6,2), math.log(205.8,2), math.log(113.3,2), math.log(65.9,2), math.log(40.5,2), math.log(25.5,2)]
sa =  [ math.log(1651,2), math.log(1651,2), math.log(1651,2), math.log(1651,2), math.log(1651,2), math.log(1651,2)]
csa = [ math.log(976,2), math.log(976,2), math.log(976,2), math.log(976,2), math.log(976,2), math.log(976,2)]
fm = [ math.log(53,2), math.log(53,2), math.log(53,2), math.log(53,2), math.log(53,2), math.log(53,2)]
cst = [ math.log(556,2), math.log(556,2), math.log(556,2), math.log(556,2), math.log(556,2), math.log(556,2)]
rindex = [ math.log(440,2), math.log(440,2), math.log(440,2), math.log(440,2), math.log(440,2), math.log(440,2)]


rbda = [ math.log(293.324860,2), math.log(146.534930,2), math.log(73.792579,2),  math.log(40.122604,2), math.log(22.311858,2), math.log(13.068052,2)]



plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda, label ="rBDA-index", marker = 'v', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15, color="C5")

plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15, color="C6")


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([2,4,6,8,10,12], fontsize=50)
#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log size [MB]', fontsize=50)
plt.savefig("size_index_sources.png")


==> Index_Graphs/size_index_xml.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]
heuristic = [ math.log(350.6,2), math.log(165.7,2), math.log(87.9,2), math.log(50.4,2), math.log(14.5,2), math.log(10.8,2)]
grid = [ math.log(430.8,2), math.log(203.2,2), math.log(107.6,2), math.log(61.5,2), math.log(17.6,2), math.log(13.2,2)]
sa =  [ math.log(1663,2), math.log(1663,2), math.log(1663,2), math.log(1663,2), math.log(1663,2), math.log(1663,2)]
csa = [ math.log(967,2), math.log(967,2), math.log(967,2), math.log(967,2), math.log(967,2), math.log(967,2)]
fm = [math.log(32,2), math.log(32,2), math.log(32,2), math.log(32,2), math.log(32,2), math.log(32,2)]
cst = [ math.log(576,2), math.log(576,2), math.log(576,2), math.log(576,2), math.log(576,2), math.log(576,2)]
rindex = [ math.log(280,2), math.log(280,2), math.log(280,2), math.log(280,2), math.log(280,2), math.log(280,2)]


rbda = [ math.log(338.757361,2), math.log(175.933523,2), math.log(80.506053,2),  math.log(36.316006,2), math.log(20.153151,2), math.log(10.998267,2)]



plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda, label ="rBDA-index", marker = 'v', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15, color="C5")

plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15, color="C6")


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([2,4,6,8,10,12], fontsize=50)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log size [MB]', fontsize=50)
plt.savefig("size_index_xml.png")


==> Index_Graphs/space_index_dna.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]


sa =  [math.log(4586,2), math.log(4586,2), math.log(4586,2), math.log(4586,2), math.log(4586,2), math.log(4586,2)]
csa = [ math.log(3929,2), math.log(3929,2), math.log(3929,2), math.log(3929,2), math.log(3929,2), math.log(3929,2)]
fm = [ math.log(1026,2), math.log(1026,2), math.log(1026,2), math.log(1026,2), math.log(1026,2), math.log(1026,2)]
cst = [ math.log(3532,2), math.log(3532,2), math.log(3532,2), math.log(3532,2), math.log(3532,2), math.log(3532,2)]

rindex = [math.log(6866,2), math.log(6866,2), math.log(6866,2), math.log(6866,2), math.log(6866,2), math.log(6866,2)]

rbda_ext= [math.log(1144.340,2), math.log(663.748,2), math.log(647.844,2), math.log(648.084,2), math.log(647.860,2), math.log(624.032,2)]
rbda_int= [math.log(2005.608,2), math.log(1136.108,2), math.log(785.508,2), math.log(535.764,2), math.log(372.912,2), math.log(280.800,2)]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index I (int)", marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index I (ext)", marker = '^', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15)


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([8,9,10,11,12,13], fontsize=50)

#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=10, fontsize=14)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log space [MB]', fontsize=50)
plt.savefig("space_index_dna.png")


==> Index_Graphs/space_index_english.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]
heuristic = [math.log(987,2), math.log(573,2), math.log(423,2), math.log(399,2), math.log(399,2), math.log(398,2)]
grid = [math.log(2063,2), math.log(1084,2), math.log(674,2), math.log(459,2), math.log(399,2), math.log(399,2)]
sa =  [ math.log(4497,2), math.log(4497,2), math.log(4497,2), math.log(4497,2), math.log(4497,2), math.log(4497,2)]
csa = [ math.log(3840,2), math.log(3840,2), math.log(3840,2), math.log(3840,2), math.log(3840,2), math.log(3840,2)]
fm = [ math.log(1006,2), math.log(1006,2), math.log(1006,2), math.log(1006,2), math.log(1006,2), math.log(1006,2)]
cst = [ math.log(3576,2), math.log(3576,2), math.log(3576,2), math.log(3576,2), math.log(3576,2), math.log(3576,2)]
rindex = [math.log(4108,2), math.log(4108,2), math.log(4108,2), math.log(4108,2), math.log(4108,2), math.log(4108,2)]

rbda_ext= [math.log(1057.208,2), math.log(657.804,2), math.log(657.824,2), math.log(655.020,2), math.log(627.980,2), math.log(627.960,2)]
rbda_int= [math.log(1983.556,2), math.log(1105.480,2), math.log(686.028,2), math.log(521.832,2), math.log(350.160,2), math.log(280.612,2)]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index I (int)", marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index I (ext)", marker = '^', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15)


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([8,9,10,11,12,13], fontsize=50)

#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=14)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log space [MB]', fontsize=50)
plt.savefig("space_index_english.png")


==> Index_Graphs/space_index_proteins.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]
heuristic = [ math.log(1145,2), math.log(652,2), math.log(453,2), math.log(397,2), math.log(396,2), math.log(392,2)]
grid = [ math.log(2525,2), math.log(1279,2), math.log(747,2), math.log(505,2), math.log(395,2), math.log(395,2)]
sa =  [ math.log(4571,2), math.log(4571,2), math.log(4571,2), math.log(4571,2), math.log(4571,2), math.log(4571,2)]
csa = [ math.log(3944,2), math.log(3944,2), math.log(3944,2), math.log(3944,2), math.log(3944,2), math.log(3944,2)]
fm = [ math.log(1023,2), math.log(1023,2), math.log(1023,2), math.log(1023,2), math.log(1023,2), math.log(1023,2)]
cst = [ math.log(3598,2), math.log(3598,2), math.log(3598,2), math.log(3598,2), math.log(3598,2), math.log(3598,2)]
rindex = [ math.log(5896,2), math.log(5896,2), math.log(5896,2), math.log(5896,2), math.log(5896,2), math.log(5896,2)]

rbda_ext= [math.log(1115.596,2), math.log(657.380,2), math.log(641.820,2), math.log(642.220,2), math.log(643.736,2), math.log(622.044,2)]
rbda_int= [math.log(1992.540,2), math.log(1095.820,2), math.log(695.988,2), math.log(464.644,2), math.log(371.712,2), math.log(292.868,2)]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index I (int)", marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index I (ext)", marker = '^', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15)


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([8,9,10,11,12,13], fontsize=50)

#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=14)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log space [MB]', fontsize=50)
plt.savefig("space_index_proteins.png")


==> Index_Graphs/space_index_sources.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]
heuristic = [ math.log(998,2), math.log(593,2), math.log(500,2), math.log(420,2), math.log(420,2), math.log(416,2)]
grid = [ math.log(2191,2), math.log(1164,2), math.log(800,2), math.log(565,2), math.log(419,2), math.log(419,2)]
sa =  [ math.log(4432,2), math.log(4432,2), math.log(4432,2), math.log(4432,2), math.log(4432,2), math.log(4432,2)]
csa = [math.log(3772,2), math.log(3772,2), math.log(3772,2), math.log(3772,2), math.log(3772,2), math.log(3772,2)]
fm = [ math.log(992,2), math.log(992,2), math.log(992,2), math.log(992,2), math.log(992,2), math.log(992,2)]
cst = [ math.log(3572,2), math.log(3572,2), math.log(3572,2), math.log(3572,2), math.log(3572,2), math.log(3572,2)]
rindex = [math.log(2981,2), math.log(2981,2), math.log(2981,2), math.log(2981,2), math.log(2981,2), math.log(2981,2)]

rbda_ext= [math.log(858.748,2), math.log(657.488,2), math.log(657.488,2), math.log(652.324,2), math.log(627.492,2), math.log(625.788,2)]
rbda_int= [math.log(1712.160,2), math.log(884.080,2), math.log(599.796,2), math.log(425.376,2), math.log(327.460,2), math.log(249.872,2)]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index I (int)", marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index I (ext)", marker = '^', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15)


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([8,9,10,11,12,13], fontsize=50)

#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=14)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log space [MB]', fontsize=50)
plt.savefig("space_index_sources.png")


==> Index_Graphs/space_index_xml.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]
heuristic = [ math.log(1059,2), math.log(612,2), math.log(450,2), math.log(438,2), math.log(423,2), math.log(428,2)]
grid = [ math.log(2174,2), math.log(1138,2), math.log(734,2), math.log(517,2), math.log(426,2), math.log(423,2)]
sa =  [math.log(4467,2), math.log(4467,2), math.log(4467,2), math.log(4467,2), math.log(4467,2), math.log(4467,2)]
csa = [ math.log(3782,2), math.log(3782,2), math.log(3782,2), math.log(3782,2), math.log(3782,2), math.log(3782,2)]
fm = [ math.log(999,2), math.log(999,2), math.log(999,2), math.log(999,2), math.log(999,2), math.log(999,2)]
cst = [ math.log(3590,2), math.log(3590,2), math.log(3590,2), math.log(3590,2), math.log(3590,2), math.log(3590,2)]
rindex = [ math.log(2189,2), math.log(2189,2), math.log(2189,2), math.log(2189,2), math.log(2189,2), math.log(2189,2)]

rbda_ext= [math.log(1055.244,2), math.log(658.484,2), math.log(659.000,2), math.log(632.484,2), math.log(628.672,2), math.log(629.380,2)]
rbda_int= [math.log(2312.316,2), math.log(1100.092,2), math.log(685.700,2), math.log(416.240,2), math.log(327.592,2), math.log(276.204,2)]

plt.figure(figsize=(16.5,14.5))


plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index I (int)", marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index I (ext)", marker = '^', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15)


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([8,9,10,11,12,13], fontsize=50)
#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=14)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log space [MB]', fontsize=50)
plt.savefig("space_index_xml.png")


==> Index_Graphs/time_index_dna.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]


sa =  [ math.log(52,2), math.log(52,2), math.log(52,2), math.log(52,2), math.log(52,2), math.log(52,2)]
csa = [ math.log(3391,2), math.log(3391,2), math.log(3391,2), math.log(3391,2), math.log(3391,2), math.log(3391,2)]
fm = [ math.log(45,2), math.log(45,2), math.log(45,2), math.log(45,2), math.log(45,2), math.log(45,2)]
cst = [ math.log(104,2), math.log(104,2), math.log(104,2), math.log(104,2), math.log(104,2), math.log(104,2)]
rindex = [ math.log(70,2), math.log(70,2), math.log(70,2), math.log(70,2), math.log(70,2), math.log(70,2)]

rbda_int= [math.log(337.923,2), math.log(113.622,2), math.log(65.764,2), math.log(46.763,2), math.log(37.929,2), math.log(32.945,2)]
rbda_ext= [math.log(291.408,2), math.log(282.908,2), math.log(275.074,2), math.log(257.598,2), math.log(243.848,2), math.log(219.790,2)]




plt.figure(figsize=(46.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index II (int)", marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index II (ext)", marker = '^', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15)

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([5,6,7,8,9,10,11,12], fontsize=50)

leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=20, fontsize=20)
leg.get_frame().set_edgecolor('black')
leg.get_frame().set_linewidth(1)

#plt.legend(loc="lower left", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log time [s]', fontsize=50)
#plt.savefig("time_index_dna.png")
plt.savefig("legend_time_space.png")


==> Index_Graphs/time_index_english.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]


sa =  [ math.log(36,2), math.log(36,2), math.log(36,2), math.log(36,2), math.log(36,2), math.log(36,2)]
csa = [ math.log(2852,2), math.log(2852,2), math.log(2852,2), math.log(2852,2), math.log(2852,2), math.log(2852,2)]
fm = [ math.log(33,2), math.log(33,2), math.log(33,2), math.log(33,2), math.log(33,2), math.log(33,2)]
cst = [ math.log(78,2), math.log(78,2), math.log(78,2), math.log(78,2), math.log(78,2), math.log(78,2)]
rindex = [ math.log(56,2), math.log(56,2), math.log(56,2), math.log(56,2), math.log(56,2), math.log(56,2)]

rbda_ext= [math.log(280.648,2), math.log(267.780,2), math.log(256.332,2), math.log(230.110,2), math.log(221.259,2), math.log(206.396,2)]
rbda_int= [math.log(427.180,2), math.log(202.639,2), math.log(126.830,2), math.log(86.850,2), math.log(66.306,2), math.log(56.008,2)]

plt.figure(figsize=(16.5,14.5))


plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index I (int)", marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index I (ext)", marker = '^', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15)

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([5,6,7,8,9,10,11,12], fontsize=50)
#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=14)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log time [s]', fontsize=50)
plt.savefig("time_index_english.png")


==> Index_Graphs/time_index_proteins.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]

sa =  [ math.log(53,2), math.log(53,2), math.log(53,2), math.log(53,2), math.log(53,2), math.log(53,2)]
csa = [ math.log(4346,2), math.log(4346,2), math.log(4346,2), math.log(4346,2), math.log(4346,2), math.log(4346,2)]
fm = [ math.log(52,2), math.log(52,2), math.log(52,2), math.log(52,2), math.log(52,2), math.log(52,2)]
cst = [ math.log(104,2), math.log(104,2), math.log(104,2), math.log(104,2), math.log(104,2), math.log(104,2)]
rindex = [ math.log(69,2), math.log(69,2), math.log(69,2), math.log(69,2), math.log(69,2), math.log(69,2)]

rbda_ext= [math.log(286.888,2), math.log(261.384,2), math.log(255.399,2), math.log(236.553,2), math.log(236.023,2), math.log(216.983,2), ]
rbda_int= [math.log(427.679,2), math.log(218.315,2), math.log(125.105,2), math.log(77.269,2), math.log(56.012,2), math.log(50.646,2)]

plt.figure(figsize=(16.5,14.5))


plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index I (int)", marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index I (ext)", marker = '^', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15)


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([5,6,7,8,9,10,11,12], fontsize=50)

#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=14)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log time [s]', fontsize=50)
plt.savefig("time_index_proteins.png")


==> Index_Graphs/time_index_sources.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]

sa =  [ math.log(29,2), math.log(29,2), math.log(29,2), math.log(29,2), math.log(29,2), math.log(29,2)]
csa = [ math.log(1990,2), math.log(1990,2), math.log(1990,2), math.log(1990,2), math.log(1990,2), math.log(1990,2)]
fm = [ math.log(27,2), math.log(27,2), math.log(27,2), math.log(27,2), math.log(27,2), math.log(27,2)]
cst = [ math.log(67,2), math.log(67,2), math.log(67,2), math.log(67,2), math.log(67,2), math.log(67,2)]
rindex = [math.log(41,2), math.log(41,2), math.log(41,2), math.log(41,2), math.log(41,2), math.log(41,2)]

rbda_ext= [math.log(227.439,2), math.log(202.532,2), math.log(171.691,2), math.log(162.274,2), math.log(157.533,2), math.log(176.516,2)]
rbda_int= [math.log(371.450,2), math.log(158.790,2), math.log(83.484,2), math.log(56.671,2), math.log(51.520,2), math.log(71.676,2)]

plt.figure(figsize=(16.5,14.5))


plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index I (int)", marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index I (ext)", marker = '^', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15)


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([5,6,7,8,9,10,11,12], fontsize=50)
#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=14)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log time [s]', fontsize=50)
plt.savefig("time_index_sources.png")


==> Index_Graphs/time_index_xml.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]

sa =  [ math.log(40,2), math.log(40,2), math.log(40,2), math.log(40,2), math.log(40,2), math.log(40,2)]
csa = [ math.log(1271,2), math.log(1271,2), math.log(1271,2), math.log(1271,2), math.log(1271,2), math.log(1271,2)]
fm = [ math.log(38,2), math.log(38,2), math.log(38,2), math.log(38,2), math.log(38,2), math.log(38,2)]
cst = [ math.log(95,2), math.log(95,2), math.log(95,2), math.log(95,2), math.log(95,2), math.log(95,2)]
rindex = [ math.log(37,2), math.log(37,2), math.log(37,2), math.log(37,2), math.log(37,2), math.log(37,2)]

rbda_ext= [math.log(245.592,2), math.log(236.542,2), math.log(214.846,2), math.log(199.838,2), math.log(181.828,2), math.log(172.025,2)]
rbda_int= [math.log(511.411,2), math.log(221.823,2), math.log(66.172,2), math.log(43.396,2), math.log(38.762,2), math.log(33.484,2)]

plt.figure(figsize=(16.5,14.5))


plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_int, label ="rrBDA-index I (int)", marker = 'v', markersize = 15)
plt.plot(ell, rbda_ext, label="rrBDA-index I (ext)", marker = '^', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15)
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15)


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([5,6,7,8,9,10,11,12], fontsize=50)

#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=8, fontsize=14)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="lower left", title="Implementation", fontsize=13)
#plt.title('Size of index', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log time [s]', fontsize=50)
plt.savefig("time_index_xml.png")


==> Pattern_Graphs/pattern_dna.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]


sa =  [ math.log(((37.322*1000000000)/500000),2), math.log(((39.113*1000000000)/500000),2), math.log(((41.655*1000000000)/500000),2), math.log(((38.845*1000000000)/500000),2), math.log(((40.835*1000000000)/500000),2), math.log(((44.398*1000000000)/500000),2)]

fm = [ math.log(((62.396*1000000000)/500000),2), math.log(((59.841*1000000000)/500000),2), math.log(((106.449*1000000000)/500000),2), math.log(((196.712*1000000000)/500000),2), math.log(((385.381*1000000000)/500000),2), math.log(((764.921*1000000000)/500000),2)]

csa = [ math.log(((29871.651*1000000000)/500000),2), math.log(((29595.941*1000000000)/500000),2), math.log(((29589.049*1000000000)/500000),2), math.log(((29707.996*1000000000)/500000),2), math.log(((29668.151*1000000000)/500000),2), math.log(((29674.022*1000000000)/500000),2)]

cst = [ math.log(((213.737*1000000000)/500000),2), math.log(((368.845*1000000000)/500000),2), math.log(((622.063*1000000000)/500000),2), math.log(((1111.133*1000000000)/500000),2), math.log(((2105.122*1000000000)/500000),2), math.log(((4049.418*1000000000)/500000),2)]

rindex = [ math.log(((14263*1000000)/500000),2), math.log(((26887*1000000)/500000),2), math.log(((49810*1000000)/500000),2), math.log(((85256*1000000)/500000),2), math.log(((162451*1000000)/500000),2), math.log(((317718*1000000)/500000),2)]

rbda_ext = [ math.log(((28.277*1000000000)/500000),2), math.log(((27.191*1000000000)/500000),2), math.log(((28.498*1000000000)/500000),2), math.log(((24.415*1000000000)/500000),2), math.log(((27.018*1000000000)/500000),2), math.log(((33.343*1000000000)/500000),2)]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_ext, label ="rBDA-index", marker = 'v', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15, color="C5")
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15, color="C6")

#leg = plt.legend(bbox_to_anchor=(0, 1.1), loc='upper left', ncol=20, fontsize=20)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks(fontsize=50)
#plt.legend(loc="upper left",  fontsize=13)
#plt.title('Average time required for pattern matching', fontsize=14)
plt.xlabel('log |P|', fontsize=50)
plt.ylabel('log average time [ns]', fontsize=50)
plt.savefig("pattern_dna.png")


==> Pattern_Graphs/pattern_english.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]

sa =  [ math.log(((37.105*1000000000)/500000),2), math.log(((38.640*1000000000)/500000),2), math.log(((41.391*1000000000)/500000),2), math.log(((39.006*1000000000)/500000),2), math.log(((40.954*1000000000)/500000),2), math.log(((44.701*1000000000)/500000),2)]

fm = [ math.log(((70.537*1000000000)/500000),2), math.log(((102.225*1000000000)/500000),2), math.log(((177.026*1000000000)/500000),2), math.log(((320.592*1000000000)/500000),2), math.log(((613.189*1000000000)/500000),2), math.log(((1234.063*1000000000)/500000),2)]

csa = [ math.log(((26789.927*1000000000)/500000),2), math.log(((26453.767*1000000000)/500000),2), math.log(((25973.589*1000000000)/500000),2), math.log(((26759.375*1000000000)/500000),2), math.log(((26283.293*1000000000)/500000),2), math.log(((26197.009*1000000000)/500000),2)]

cst = [ math.log(((404.292*1000000000)/500000),2), math.log(((706.576*1000000000)/500000),2), math.log(((1225.457*1000000000)/500000),2), math.log(((2282.133*1000000000)/500000),2), math.log(((4419.206*1000000000)/500000),2), math.log(((8677.419*1000000000)/500000),2)]

rindex = [ math.log(((20985*1000000)/500000),2), math.log(((37837*1000000)/500000),2), math.log(((70301*1000000)/500000),2), math.log(((119200*1000000)/500000),2), math.log(((224544*1000000)/500000),2), math.log(((437382*1000000)/500000),2)]


rbda_ext = [ math.log(((28.092*1000000000)/500000),2), math.log(((26.758*1000000000)/500000),2), math.log(((28.232*1000000000)/500000),2), math.log(((25.383*1000000000)/500000),2), math.log(((27.291*1000000000)/500000),2), math.log(((34.296*1000000000)/500000),2)]


plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_ext, label ="rBDA-index", marker = 'v', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15, color="C5")
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15, color="C6")

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks(fontsize=50)
#plt.legend(loc="upper left",  fontsize=13)
#plt.title('Average time required for pattern matching', fontsize=14)
plt.xlabel('log |P|', fontsize=50)
plt.ylabel('log average time [ns]', fontsize=50)
plt.savefig("pattern_english.png")


==> Pattern_Graphs/pattern_proteins.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]

sa =  [ math.log(((37.054*1000000000)/500000),2), math.log(((38.703*1000000000)/500000),2), math.log(((41.548*1000000000)/500000),2), math.log(((38.868*1000000000)/500000),2), math.log(((41.061*1000000000)/500000),2), math.log(((45.350*1000000000)/500000),2)]

csa = [ math.log(((35550.435*1000000000)/500000),2), math.log(((35431.958*1000000000)/500000),2), math.log(((35184.756*1000000000)/500000),2), math.log(((35047.265*1000000000)/500000),2), math.log(((35865.657*1000000000)/500000),2), math.log(((35035.672*1000000000)/500000),2)]

fm = [ math.log(((183.765*1000000000)/500000),2), math.log(((192.061*1000000000)/500000),2), math.log(((268.367*1000000000)/500000),2), math.log(((446.019*1000000000)/500000),2), math.log(((824.825*1000000000)/500000),2), math.log(((1654.626*1000000000)/500000),2)]

cst = [ math.log(((264.783*1000000000)/500000),2), math.log(((515.420*1000000000)/500000),2), math.log(((978.229*1000000000)/500000),2), math.log(((1890.874*1000000000)/500000),2), math.log(((3781.497*1000000000)/500000),2), math.log(((7616.952*1000000000)/500000),2)]

rindex = [ math.log(((19509*1000000)/500000),2), math.log(((35715*1000000)/500000),2), math.log(((67156*1000000)/500000),2), math.log(((116080*1000000)/500000),2), math.log(((221704*1000000)/500000),2), math.log(((428410*1000000)/500000),2)]

rbda_ext = [ math.log(((28.039*1000000000)/500000),2), math.log(((26.522*1000000000)/500000),2), math.log(((27.428*1000000000)/500000),2), math.log(((25.012*1000000000)/500000),2), math.log(((27.389*1000000000)/500000),2), math.log(((34.105*1000000000)/500000),2)]


plt.figure(figsize=(16.5,14.5))
plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_ext, label ="rBDA-index", marker = 'v', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15, color="C5")
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15, color="C6")

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks(fontsize=50)
#plt.legend(loc="upper left",  fontsize=13)
#plt.title('Average time required for pattern matching', fontsize=14)
plt.xlabel('log |P|', fontsize=50)
plt.ylabel('log average time [ns]', fontsize=50)
plt.savefig("pattern_proteins.png")


==> Pattern_Graphs/pattern_sources.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]

sa =  [ math.log(((35.935*1000000000)/500000),2), math.log(((37.998*1000000000)/500000),2), math.log(((40.449*1000000000)/500000),2), math.log(((38.142*1000000000)/500000),2), math.log(((39.975*1000000000)/500000),2), math.log(((43.657*1000000000)/500000),2)]

csa = [ math.log(((20542.843*1000000000)/500000),2), math.log(((20368.293*1000000000)/500000),2), math.log(((20100.320*1000000000)/500000),2), math.log(((20355.876*1000000000)/500000),2), math.log(((20623.124*1000000000)/500000),2), math.log(((20150.964*1000000000)/500000),2)]

fm = [ math.log(((179.040*1000000000)/500000),2), math.log(((169.377*1000000000)/500000),2), math.log(((228.077*1000000000)/500000),2), math.log(((367.593*1000000000)/500000),2), math.log(((664.175*1000000000)/500000),2), math.log(((1265.313*1000000000)/500000),2)]

cst = [ math.log(((444.436*1000000000)/500000),2), math.log(((909.871*1000000000)/500000),2), math.log(((1703.195*1000000000)/500000),2), math.log(((3266.467*1000000000)/500000),2), math.log(((6417.833*1000000000)/500000),2), math.log(((12727.397*1000000000)/500000),2)]

rindex = [math.log(((21382*1000000)/500000),2), math.log(((38553*1000000)/500000),2), math.log(((69222*1000000)/500000),2), math.log(((113233*1000000)/500000),2), math.log(((204812*1000000)/500000),2), math.log(((386702*1000000)/500000),2)]


rbda_ext = [ math.log(((27.369*1000000000)/500000),2), math.log(((26.696*1000000000)/500000),2), math.log(((27.237*1000000000)/500000),2), math.log(((24.875*1000000000)/500000),2), math.log(((27.411*1000000000)/500000),2), math.log(((35.446*1000000000)/500000),2)]


plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_ext, label ="rBDA-index", marker = 'v', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15, color="C5")
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15, color="C6")


plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([16,18,20,22,24,26], fontsize=50)
#plt.legend(loc="upper left",  fontsize=13)
#plt.title('Average time required for pattern matching', fontsize=14)
plt.xlabel('log |P|', fontsize=50)
plt.ylabel('log average time [ns]', fontsize=50)
plt.savefig("pattern_sources.png")


==> Pattern_Graphs/pattern_xml.py <==
import matplotlib.pyplot as plt
import math


ell = [5,6,7,8,9,10]

sa =  [math.log(((37.120*1000000000)/500000),2), math.log(((38.978*1000000000)/500000),2), math.log(((42.073*1000000000)/500000),2), math.log(((39.075*1000000000)/500000),2), math.log(((41.238*1000000000)/500000),2), math.log(((45.159*1000000000)/500000),2)]

csa = [math.log(((20563.122*1000000000)/500000),2), math.log(((20148.708*1000000000)/500000),2), math.log(((20354.661*1000000000)/500000),2), math.log(((20652.601*1000000000)/500000),2), math.log(((20185.190*1000000000)/500000),2), math.log(((20041.592*1000000000)/500000),2)]

fm = [ math.log(((660.979*1000000000)/500000),2), math.log(((192.511*1000000000)/500000),2), math.log(((117.354*1000000000)/500000),2), math.log(((193.316*1000000000)/500000),2), math.log(((367.839*1000000000)/500000),2), math.log(((715.238*1000000000)/500000),2)]

cst = [math.log(((612.065*1000000000)/500000),2), math.log(((1314.669*1000000000)/500000),2), math.log(((2419.288*1000000000)/500000),2), math.log(((4548.855*1000000000)/500000),2), math.log(((8834.817*1000000000)/500000),2), math.log(((17378.611*1000000000)/500000),2)]

rindex = [ math.log(((21974*1000000)/500000),2), math.log(((40020*1000000)/500000),2), math.log(((74443*1000000)/500000),2), math.log(((130385*1000000)/500000),2), math.log(((258174*1000000)/500000),2), math.log(((504804*1000000)/500000),2)]

rbda_ext = [ math.log(((50.378*1000000000)/500000),2), math.log(((36.323*1000000000)/500000),2), math.log(((28.110*1000000000)/500000),2), math.log(((24.865*1000000000)/500000),2), math.log(((26.865*1000000000)/500000),2), math.log(((33.640*1000000000)/500000),2)]


plt.figure(figsize=(16.5,14.5))

plt.plot(ell, sa, label="SA", marker = 'P', markersize = 15)
plt.plot(ell, csa, label="CSA", marker = 's', markersize = 15)
plt.plot(ell, fm, label="FM-index", marker  = 'p', markersize = 15)
plt.plot(ell, rbda_ext, label ="rBDA-index", marker = 'v', markersize = 15)
plt.plot(ell, cst, label="CST", marker = 'D', markersize = 15, color="C5")
plt.plot(ell, rindex, label="r-index", marker = '^', markersize = 15, color="C6")

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([16,18,20,22,24,26], fontsize=50)
#plt.legend(loc="upper left",  fontsize=13)
#plt.title('Average time required for pattern matching', fontsize=14)
plt.xlabel('log |P|', fontsize=50)
plt.ylabel('log average time [ns]', fontsize=50)
plt.savefig("pattern_xml.png")


==> bd-anchors_Graphs/theory_space_dna.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]

original = [math.log(695,2), math.log(487,2), math.log(240,2), math.log(119,2), math.log(61,2), math.log(34,2)]
bdaindex = [ math.log(796.356,2), math.log(392.252,2), math.log(200.876,2), math.log(104.284,2), math.log(57.372,2), math.log(42.016,2)]
rbdaindex =  [ math.log(677.516,2), math.log(334.524,2), math.log(165.612,2), math.log(82.404,2), math.log(41.472,2), math.log(21.384,2)]
plt.figure(figsize=(16.5,14.5))

plt.plot(ell, original , label = "Ө(nℓ)" , marker = 'D', color = 'C3', markersize=15)
plt.plot(ell, bdaindex , label = "rBDA-compute" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rrBDA-compute",  marker='o', color='C2', markersize=15)
plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks( fontsize=50)


#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=30)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper right", fontsize=25)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log space [MB]', fontsize=50)
plt.savefig("space_dna.png")


==> bd-anchors_Graphs/theory_space_english.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]

original = [math.log(513,2), math.log(248,2), math.log(125,2), math.log(66,2), math.log(36,2), math.log(20,2)]
bdaindex = [ math.log(674.072,2), math.log(333.236,2), math.log(165.464,2), math.log(84.508,2), math.log(45.372,2), math.log(25.744,2)]
rbdaindex =  [ math.log(677.324,2), math.log(334.564,2), math.log(165.628,2), math.log(82.600,2), math.log(41.588,2), math.log(21.400,2)]
plt.figure(figsize=(16.5,14.5))

plt.plot(ell, original , label = "Ө(nℓ)" , marker = 'D', color = 'C3', markersize=15)
plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)
plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks( fontsize=50)


#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper right", fontsize=25)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log space [MB]', fontsize=50)
plt.savefig("space_english.png")


==> bd-anchors_Graphs/theory_space_proteins.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]

original = [ math.log(613,2), math.log(297,2), math.log(149,2), math.log(75,2), math.log(39,2), math.log(30,2)]
bdaindex = [ math.log(690.064,2), math.log(334.856,2), math.log(166.500,2), math.log(83.684,2), math.log(44.004,2), math.log(24.492,2)]
rbdaindex =  [ math.log(677.380,2), math.log(334.616,2), math.log(165.772,2), math.log(82.480,2), math.log(41.576,2), math.log(22.008,2)]
plt.figure(figsize=(16.5,14.5))

plt.plot(ell, original , label = "Ө(nℓ)" , marker = 'D', color = 'C3', markersize=15)
plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)
plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks( fontsize=50)


#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper right", fontsize=25)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log space [MB]', fontsize=50)
plt.savefig("space_proteins.png")


==> bd-anchors_Graphs/theory_space_sources.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]

original = [math.log(596,2), math.log(280,2), math.log(154,2), math.log(119,2), math.log(63,2), math.log(38,2)]
bdaindex = [ math.log(673.940,2), math.log(333.272,2), math.log(167.448,2), math.log(94.452,2), math.log(56.288,2), math.log(41.948,2)]
rbdaindex =  [ math.log(473.112,2), math.log(237.056,2), math.log(165.724,2), math.log(82.592,2), math.log(41.652,2), math.log(23.920,2)]
plt.figure(figsize=(16.5,14.5))

plt.plot(ell, original , label = "Ө(nℓ)" , marker = 'D', color = 'C3', markersize=15)
plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)
plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks( fontsize=50)


#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper right", fontsize=25)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log space [MB]', fontsize=50)
plt.savefig("space_sources.png")


==> bd-anchors_Graphs/theory_space_xml.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]

original = [ math.log(567,2), math.log(274,2), math.log(145,2), math.log(81,2), math.log(30,2), math.log(19,2)]
bdaindex = [ math.log(673.300,2), math.log(332.492,2), math.log(181.972,2), math.log(95.900,2), math.log(41.720,2), math.log(22.332,2)]
rbdaindex =  [ math.log(677.316,2), math.log(334.716,2), math.log(165.680,2), math.log(58.864,2), math.log(41.588,2), math.log(21.460,2)]
plt.figure(figsize=(16.5,14.5))

plt.plot(ell, original , label = "Ө(nℓ)" , marker = 'D', color = 'C3', markersize=15)
plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)
plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks( fontsize=50)


#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper right", fontsize=25)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log space [MB]', fontsize=50)
plt.savefig("space_xml.png")


==> bd-anchors_Graphs/theory_time_dna.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]


bdaindex = [ math.log(31.598,2), math.log(28.768,2), math.log(26.867,2), math.log(25.866,2), math.log(26.116,2), math.log(27.001,2)]
rbdaindex =  [math.log(22.872,2), math.log(19.910,2), math.log(18.604,2), math.log(17.796,2) , math.log(17.829,2), math.log(17.120,2)]
original = [math.log(133,2), math.log(214,2), math.log(383,2), math.log(731,2), math.log(1458,2), math.log(3029,2)]

plt.figure(figsize=(16.5,14.5))


plt.plot(ell, original , label = "Ө(nℓ)" , marker = 'D', color = 'C3', markersize=15)
plt.plot(ell, bdaindex , label = "BDA-compute" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-compute",  marker='o', color='C2', markersize=15)

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks( fontsize=50)

#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=30)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper left", fontsize=25)
#plt.title('Time required to compute bd-anchors', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log time [s]', fontsize=50)
plt.savefig("time_dna.png")


==> bd-anchors_Graphs/theory_time_english.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]

original = [ math.log(93,2), math.log(154,2), math.log(279,2), math.log(529,2), math.log(1024,2), math.log(2029,2)]
bdaindex = [ math.log(28.590,2), math.log(25.872,2), math.log(24.584,2), math.log(24.800,2), math.log(26.042,2), math.log(27.917,2)]
rbdaindex =  [ math.log(22.150,2), math.log(19.571,2), math.log(17.985,2), math.log(17.584,2), math.log(17.106,2), math.log(17.478,2)]
plt.figure(figsize=(16.5,14.5))

plt.plot(ell, original , label = "Ө(nℓ)" , marker = 'D', color = 'C3', markersize=15)
plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)
plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks( fontsize=50)

#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper left", fontsize=25)
#plt.title('Time required to compute bd-anchors', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log time [s]', fontsize=50)
plt.savefig("time_english.png")


==> bd-anchors_Graphs/theory_time_protein.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]

original = [ math.log(115,2), math.log(196,2), math.log(362,2), math.log(699,2), math.log(1376,2), math.log(2736,2)]
bdaindex = [ math.log(27.479,2), math.log(24.788,2), math.log(23.651,2), math.log(23.685,2), math.log(28.212,2), math.log(37.679,2)]
rbdaindex =  [ math.log(22.378,2), math.log(19.394,2), math.log(18.333,2), math.log(17.806,2), math.log(19.499,2), math.log(25.437,2)]
plt.figure(figsize=(16.5,14.5))

plt.plot(ell, original , label = "Ө(nℓ)" , marker = 'D', color = 'C3', markersize=15)
plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks( fontsize=50)

#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper left",  fontsize=25)
#plt.title('Time required to compute bd-anchors', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log time [s]', fontsize=50)
plt.savefig("time_proteins.png")


==> bd-anchors_Graphs/theory_time_sources.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]

original = [math.log(94,2), math.log(157,2), math.log(287,2), math.log(547,2), math.log(1068,2), math.log(2112,2)]
bdaindex = [ math.log(29.456,2), math.log(33.208,2), math.log(44.857,2), math.log(72.635,2), math.log(124.359,2), math.log(219.760,2)]
rbdaindex =  [ math.log(19.293,2), math.log(17.113,2), math.log(16.861,2), math.log(18.148,2), math.log(24.552,2), math.log(49.245,2)]
plt.figure(figsize=(16.5,14.5))

plt.plot(ell, original , label = "Ө(nℓ)" , marker = 'D', color = 'C3', markersize=15)
plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks( fontsize=50)

#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper left", fontsize=25)
#plt.title('Time required to compute bd-anchors', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log time [s]', fontsize=50)
plt.savefig("time_sources.png")


==> bd-anchors_Graphs/theory_time_xml.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]

original = [ math.log(105,2), math.log(176,2), math.log(323,2), math.log(610,2), math.log(1180,2), math.log(2328,2)]
bdaindex = [ math.log(24.834,2), math.log(21.822,2), math.log(20.879,2), math.log(19.956,2), math.log(20.056,2), math.log(20.436,2)]
rbdaindex =  [ math.log(21.871,2), math.log(19.038,2), math.log(17.864,2), math.log(16.694,2), math.log(17.705,2), math.log(18.214,2)]
plt.figure(figsize=(16.5,14.5))

plt.plot(ell, original , label = "Ө(nℓ)" , marker = 'D', color = 'C3', markersize=15)
plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)
plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks( fontsize=50)


#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper left", fontsize=25)
#plt.title('Time required to compute bd-anchors', fontsize=14)
plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('log time [s]', fontsize=50)
plt.savefig("time_xml.png")


==> bd-anchors_count/dna.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]


bdaindex = [ 18.928354, 9.276919, 4.764250, 2.475903, 1.366045, 0.781394]
rbdaindex =  [15.011872, 7.099420, 3.460134, 1.692652, 0.840763, 0.415598]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks([0,3,6,9,12,15,18], fontsize=50)
#plt.gcf().axes[0].yaxis.get_major_formatter().set_scientific(False)

#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper right", fontsize=25)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('Number of anchors [$\mathregular{10^6}$]', fontsize=50)
plt.savefig("dna_count.png")


==> bd-anchors_count/english.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]


bdaindex = [ 13.976670, 7.213435, 3.606883, 1.853366, .993607, .552389]
rbdaindex =  [ 13.311892, 6.603559, 3.255001, 1.638049, .818404, .410438]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks(fontsize=50)
#plt.gcf().axes[0].yaxis.get_major_formatter().set_scientific(False)

#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper right", fontsize=25)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('Number of anchors [$\mathregular{10^6}$]', fontsize=50)
plt.savefig("english_count.png")


==> bd-anchors_count/protein.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]


bdaindex = [ 15.614527, 7.491578, 3.694413, 1.830802, 0.949756, .519971]
rbdaindex =  [ 14.442650, 7.002247, 3.408265, 1.661459, .846195, .457913]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks(fontsize=50)
#plt.gcf().axes[0].yaxis.get_major_formatter().set_scientific(False)

#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper right", fontsize=25)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('Number of anchors [$\mathregular{10^6}$]', fontsize=50)
plt.savefig("proteins_count.png")


==> bd-anchors_count/sources.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]


bdaindex = [13.481604, 6.736980, 3.718148, 2.164353, 1.327850, .831817]
rbdaindex =  [ 11.744945, 5.880824, 2.960252, 1.604154, .887042, .513945]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks(fontsize=50)
#plt.gcf().axes[0].yaxis.get_major_formatter().set_scientific(False)

#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper right", fontsize=25)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('Number of anchors [$\mathregular{10^6}$]', fontsize=50)
plt.savefig("sources_count.png")


==> bd-anchors_count/xml.py <==
import matplotlib.pyplot as plt
import math

ell = [5,6,7,8,9,10]


bdaindex = [ 14.100821, 7.066615, 4.199165, 2.223830, 0.800414, .447224]
rbdaindex =  [ 13.313106, 6.916477, 3.161185, 1.422135, .796138, .435584]

plt.figure(figsize=(16.5,14.5))

plt.plot(ell, bdaindex , label = "BDA-index" , marker = 'D', color = 'C1', markersize=15)
plt.plot(ell, rbdaindex, label="rBDA-index",  marker='o', color='C2', markersize=15)

plt.xticks([5,6,7,8,9,10], fontsize=50)
plt.yticks(fontsize=50)
#plt.gcf().axes[0].yaxis.get_major_formatter().set_scientific(False)

#leg = plt.legend(bbox_to_anchor=(-0.16, 1.1), loc='upper left', ncol=6, fontsize=19)
#leg.get_frame().set_edgecolor('black')
#leg.get_frame().set_linewidth(1)

#plt.legend(loc="upper right", fontsize=25)

plt.xlabel('log ℓ', fontsize=50)
plt.ylabel('Number of anchors [$\mathregular{10^6}$]', fontsize=50)
plt.savefig("xml_count.png")

